Energy-constrained private and quantum capacities of quantum channels

This paper establishes a general theory of energy-constrained quantum and private capacities of quantum channels. We begin by defining various energy-constrained communication tasks, including quantum communication with a uniform energy constraint, entanglement transmission with an average energy constraint, private communication with a uniform energy constraint, and secret key transmission with an average energy constraint. We develop several code conversions, which allow us to conclude non-trivial relations between the capacities corresponding to the above tasks. We then show how the regularized, energy-constrained coherent information is equal to the capacity for the first two tasks and is an achievable rate for the latter two tasks, whenever the energy observable satisfies the Gibbs condition of having a well defined thermal state for all temperatures and the channel satisfies a finite output-entropy condition. For degradable channels satisfying these conditions, we find that the single-letter energy-constrained coherent information is equal to all of the capacities. We finally apply our results to degradable quantum Gaussian channels and recover several results already established in the literature (in some cases, we prove new results in this domain). Contrary to what may appear from some statements made in the literature recently, proofs of these results do not require the solution of any kind of minimum output entropy conjecture or entropy photon-number inequality.

==> anc/finite-infinite-energy-compare-plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    122072,       2276]
NotebookOptionsPosition[    121169,       2247]
NotebookOutlinePosition[    121523,       2263]
CellTagsIndexPosition[    121480,       2260]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"G", ",", "NB", ",", "NS", ",", "\[Eta]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", ">", "1"}], ",", 
       RowBox[{"NB", ">", "0"}], ",", 
       RowBox[{"NS", ">", "0"}], ",", 
       RowBox[{"\[Eta]", ">", "0"}], ",", 
       RowBox[{"\[Eta]", "<", "1"}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", "x"}]}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", "x"}], "]"}]}]}], ")"}], ",", 
         RowBox[{"x", ">", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"x", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"G", " ", "=", " ", "4.1"}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"NB", " ", "=", " ", "1.1"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diffamp", "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{"G", "/", 
       RowBox[{"(", 
        RowBox[{"G", "-", "1"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"NS", "*", "G"}], "+", 
        RowBox[{"(", 
         RowBox[{"G", "-", "1"}], ")"}]}], "]"}], "-", 
      RowBox[{"g", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NS", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"G", "-", "1"}], ")"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{"DensityPlot", "[", 
   RowBox[{"diffamp", ",", 
    RowBox[{"{", 
     RowBox[{"NS", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"G", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<NS\>\"", ",", "\"\<G\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQPW+m9pIZB187HuL8dxBEuzbUnwDRjdntF0G0ikXZ
NRD9tuDFdRBdskHkPohecjLvCYiO3PL7FYiOOS74AUTfPZjyFURHlf8G0y0p
Hf9B9KS8IoaZQPoH2282EH1Gdi0HiE7gCJIF0QukysD0iveHjs8B0u7NU0+A
6Dnv390A0R17Ve6CaIUC7pcguurAbDBd8v2m0lwgnVZxSgNETzofYwCiD6+p
MAfRfuKK9iB6TmWuA4g+2p/nB6KTmlUDQPT/dtWUu0dfO+5QuZUGohXOtmWD
6HXvv4HpGq3rJSB6xt6AMhBd3DKvGkQH3VgIphOEo7pAtNTC7xNANABh1Mfy

  "],ExpressionUUID->"36fb040a-69e5-45c0-8b0c-fb9739e47cac"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJxlWgdYlEcT5pAqKP1AaXeUox1wBweCiruaSMBYYkewJpZoRI2V3wTFRBR7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     "], {{{
        EdgeForm[], 
        GrayLevel[0.8], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxVmgn8V1P6x++5V6VUUpZSUVRCKCmVokLSImXfCQkpkkSMUKGIForJnpIs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           "]], 
          PolygonBox[CompressedData["
1:eJwtlleUVEUURburZhiEEQZRAUkOSRBFRX9cyz8D5oA5/Ri+DJizYs4YMSAj
EsWcBQOIKCqKIogSRHKGIUuU4N5z38dZdW7X6tf17j3nVNde0a/v9alUKtWB
CjCB4otyqdQefgJ8MphIPZj6DPi34EvqntQnwn/yM+oB1KfDvwNfU/eh7gP/
HAyjbg5egH8Dxlizfzz8Y/A6dVPwpL8FvoIfy/5J8LFgBHUL8DL8QzAYXs/+
o/A/wI/UifVOMAmMp76S/VPgO8Hf1FWs94HPwFDqZuA5+KfgDfi+4BnfHYyE
7wdehTfJpdJi+D7w+8H3YBz1+Tz/ZPgmMJO6Eeu9YLVnoq5kvcdegVHULcFr
8I9AHbwJeNyzgwnw/jzvNM8KfqHOrHeBD8Ag6rHsnwX/2R5Tv019JnwxmEpd
wXo3+MEeU9/I/qn2ErxJvT+og28Bs+EdWS9wVmA09QFgCPylFN+15/b+lRRn
syf2ZlCKWftOvts54Gr4VWAovB7MgO8AN8D/AVPg24BC+1PNwLeC6+BLwe/w
7aCfs02hNc/s2TvR/3XwavhD4FdnQL0FXAM/lP1Nzg/+sFpK0RvfyXd7MYUW
hlOPgT+fYnZqUm3u9ozwg1kvBI+l0KYzclZ7wTz7x9oLdAfNijNMKX7T395I
3Z2z/AufBd/pDOBPpfDKEOpP4I8AaIOG1fKzKbyiJtXmEym8pyf0xoAUXlCj
DVpNMSs1oTbOdualmMEw+GGcYTO8DL8D7AJzqf8DN8G7sL/eA8BvVxsptK9n
9e7oFN5Q42r93RRe0ON6fZYa1L+sPcD7KbSlJtXmX2AyvC1rX/BWCu/rSb35
Tgovq3m1P8+ZwtuxnuvsQE05NKyWt4E5+of1cPBeCi+ZSWbTKFBdjsyYWJyp
eaGxGazrPZN+tjdgrRqk7qAOQAX9WEC9C9xMPTxFtphRZlU1+0vgu8Et1O2o
18D3gtt8d+oV8D3gVrXsPMqhEbUyPoU3bPk4+MgUWWeGmqWXga4pNF7Ls0ak
yAYz2CxeAH6D16h1sAJMNw/VFVgGppnXrOel0Lhat4cDi+/UFB6cW3hIL61V
8zk0oTb0wJ4UPbAXC8009q+lPq4cGlNrXflsQznO7NmbUy+jPhB+JKiiXmSe
wI8AlTmeVQu/CLSiXkXdCn5Uip7a26X2jL32oB7ehc8vVZs59jrBLwYdc5y9
Nbx3ip7b+5WeIcdMnI3P6JDDg3rRzNuqhvQovBv88hQZZBap2Zlqnf3l5jP8
gRSe1btq7Gl4Yn8+vDG8v17M8dud4ZekyCSzaRKYCj8kRza0gR8tcuzZ0945
PKpXPVOvHJlpdqrRdSky0+zUI/NTZKRZ6cyXFx7Wy86kW447MBUanMZ6EJ+t
hjeFP1i8k+/mzGpyvIPvYsaVcnhMr5lhm4sZOks9knNkoFnYkCkpMtPs9I7d
keKOrSo8uz3FHVhZaHZl4UG96B2xJsWd2ajw6IbijJ5VjbTOcadVFB5YmOIO
9i5WY41zeEAveIcsKTSm1pxROcdMnI0zbZFDM2pHD7fNccd615pps1mPsWcp
MrRnjpk5OzOzc45MM9v8zzG90KTabPiPkEPTattMaJkj08w27/Q5habVtjNp
k8MzeseMaZrjTvZu9j/FxhSe1tve8YtSZJbZ5X+MVYWG1bJ3YA++/z+XwUc2

           "]]}]}, {}, {}, {}, {}}}, VertexColors -> CompressedData["
1:eJztmPc71YH//o2KjBSlkl2ayoyIbiGEjOyUHZKUUNKglBZCJWkokkiFSpKU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      "]], {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0., 1.}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox["\"G\"", TraditionalForm], None}, {
        FormBox["\"NS\"", TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> True, AxesLabel -> {None, None}, 
     DisplayFunction :> Identity, Frame -> True, FrameLabel -> {{
        FormBox["\"G\"", TraditionalForm], None}, {
        FormBox["\"NS\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic, 
       "GridLinesInFront" -> True}, PlotRange -> {{0, 20}, {1, 10}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJxFlwd4FWUWhiluCEkAC22VHqqg7KqgoPiBFFHAAixNVBCwIGKQIiBFOoQA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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               
               LineBox[{{7.500000000000002, -112.49999999999996`}, {
                7.500000000000002, 112.50000000000004`}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.500000000000002, -97.11012311901497}, 
                    Offset[{4., 0}, {
                    7.500000000000002, -97.11012311901497}]}, {{
                    7.500000000000002, -66.3303693570451}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000002, -66.3303693570451}]}, {{
                    7.500000000000002, -35.550615595075186`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000002, -35.550615595075186`}]}, {{
                    7.500000000000002, -4.770861833105274}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000002, -4.770861833105274}]}, {{
                    7.500000000000002, 26.00889192886464}, 
                    
                    Offset[{4., 0}, {7.500000000000002, 
                    26.00889192886464}]}, {{7.500000000000002, 
                    56.78864569083455}, 
                    
                    Offset[{4., 0}, {7.500000000000002, 
                    56.78864569083455}]}, {{7.500000000000002, 
                    87.56839945280446}, 
                    
                    Offset[{4., 0}, {7.500000000000002, 
                    87.56839945280446}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.500000000000002, -109.42202462380297`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -109.42202462380297`}]}, {{
                    7.500000000000002, -103.26607387140895`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -103.26607387140895`}]}, {{
                    7.500000000000002, -90.95417236662098}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -90.95417236662098}]}, {{
                    7.500000000000002, -84.79822161422705}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -84.79822161422705}]}, {{
                    7.500000000000002, -78.64227086183305}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -78.64227086183305}]}, {{
                    7.500000000000002, -72.48632010943908}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -72.48632010943908}]}, {{
                    7.500000000000002, -60.174418604651116`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -60.174418604651116`}]}, {{
                    7.500000000000002, -54.01846785225713}, 
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -54.01846785225713}]}, {{
                    7.500000000000002, -47.86251709986315}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -47.86251709986315}]}, {{
                    7.500000000000002, -41.70656634746917}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -41.70656634746917}]}, {{
                    7.500000000000002, -29.394664842681202`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -29.394664842681202`}]}, {{
                    7.500000000000002, -23.23871409028722}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -23.23871409028722}]}, {{
                    7.500000000000002, -17.082763337893237`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -17.082763337893237`}]}, {{
                    7.500000000000002, -10.926812585499256`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000002, -10.926812585499256`}]}, {{
                    7.500000000000002, 1.3850889192887081`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    1.3850889192887081`}]}, {{7.500000000000002, 
                    7.54103967168269}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    7.54103967168269}]}, {{7.500000000000002, 
                    13.696990424076672`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    13.696990424076672`}]}, {{7.500000000000002, 
                    19.852941176470654`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    19.852941176470654`}]}, {{7.500000000000002, 
                    32.16484268125862}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    32.16484268125862}]}, {{7.500000000000002, 
                    38.320793433652604`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    38.320793433652604`}]}, {{7.500000000000002, 
                    44.47674418604658}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    44.47674418604658}]}, {{7.500000000000002, 
                    50.632694938440565`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    50.632694938440565`}]}, {{7.500000000000002, 
                    62.944596443228534`}, 
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    62.944596443228534`}]}, {{7.500000000000002, 
                    69.10054719562251}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    69.10054719562251}]}, {{7.500000000000002, 
                    75.2564979480165}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    75.2564979480165}]}, {{7.500000000000002, 
                    81.41244870041048}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    81.41244870041048}]}, {{7.500000000000002, 
                    93.72435020519845}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    93.72435020519845}]}, {{7.500000000000002, 
                    99.88030095759242}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    99.88030095759242}]}, {{7.500000000000002, 
                    106.0362517099864}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    106.0362517099864}]}, {{7.500000000000002, 
                    112.1922024623804}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000002, 
                    112.1922024623804}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.1\"", 1.1, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000002, -97.11012311901497}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.2\"", 1.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000002, -66.3303693570451}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.3\"", 1.3, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000002, -35.550615595075186`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.4\"", 1.4, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000002, -4.770861833105274}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000002, 
                    26.00889192886464}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.6\"", 1.6, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000002, 
                    56.78864569083455}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.7\"", 1.7, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000002, 
                    87.56839945280446}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                   "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"1.0500881404441416`", ",", "1.780800352415903`"}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"ScalingFunctions", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.725379015982843*^9, 3.7253790887980967`*^9}, {
   3.7253791570049753`*^9, 3.7253791710032463`*^9}, 3.725379213427513*^9, {
   3.725379255799757*^9, 3.725379264235805*^9}, {3.725379322262808*^9, 
   3.72537932985489*^9}, 3.7253794185157223`*^9, 3.725379457464531*^9, 
   3.725379506448944*^9, 3.725379588558134*^9, 3.725379654669856*^9, 
   3.7253798210775023`*^9, {3.725387327022797*^9, 3.725387333387804*^9}, {
   3.725387481258072*^9, 3.725387499003632*^9}, 3.725387597743607*^9, {
   3.725388078214842*^9, 3.7253881034711227`*^9}, {3.7253881442431927`*^9, 
   3.7253882207323217`*^9}, {3.725388285223672*^9, 3.725388292437305*^9}, {
   3.72538839688441*^9, 3.725388418085343*^9}, 3.727616830735358*^9, 
   3.727616864859576*^9, {3.7276169400332127`*^9, 3.7276169474638233`*^9}, 
   3.727616990211482*^9, {3.7276171112954397`*^9, 
   3.7276171606300993`*^9}},ExpressionUUID->"367ce6ea-121d-4086-b5e4-\
fac456003728"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.7253880226515827`*^9},ExpressionUUID->"e030a3ff-129c-464f-9d6e-\
e316f44ebd6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffloss", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "\[Eta]"}]}], "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"NS", "*", "\[Eta]"}], "]"}], "-", 
      RowBox[{"g", "[", 
       RowBox[{"NS", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725379462193227*^9, 3.7253794864425097`*^9}, {
  3.725379682188889*^9, 3.725379703340404*^9}, {3.725379775092938*^9, 
  3.725379775330821*^9}, {3.725388305773416*^9, 3.725388352408525*^9}, {
  3.727617224830801*^9, 
  3.727617230774336*^9}},ExpressionUUID->"851bbf67-b025-47b0-b28e-\
258eaebec13e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DensityPlot", "[", 
  RowBox[{"diffloss", ",", 
   RowBox[{"{", 
    RowBox[{"NS", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", 
     RowBox[{"1", "/", "2"}], ",", "0.99"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<NS\>\"", ",", "\"\<\[Eta]\>\""}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.725379715604158*^9, 3.7253797474135437`*^9}, {
  3.725379862766901*^9, 3.725379862923561*^9}, {3.725387272996024*^9, 
  3.7253872968415813`*^9}, {3.725387618026266*^9, 3.7253876244406977`*^9}, {
  3.725388495050824*^9, 3.725388511207961*^9}, {3.727617217304385*^9, 
  3.727617243406782*^9}, {3.727617276125156*^9, 
  3.727617324519391*^9}},ExpressionUUID->"ac3a1c05-c3ec-4b66-a51c-\
ebce238b5e81"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJxlm3lc1NUWwEERN9QkGEUMGJYBFHEGKM3t/p4ZqGiikJaa+5ZKPs0l04da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     "], {{{
        EdgeForm[], 
        GrayLevel[0.8], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxNm3cc11MXx7/D3rMQT4Uikk2UvfdeUZS9nszHpkH23ivKHkkkK4mIzFS2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           "]], 
          PolygonBox[CompressedData["
1:eJwtlFVsFVEQhvfeQ720QHELxd09wUl4B4Jr8RecAsW1RktxCK4t7u7FnSLB
CgkOwd3lm8wk/Tr/3D27O2fmPxsdM6j1QL/neTGQAxKd59XxeV4AOgE9EWqS
y5oJ6JlQjzyIPBW9FGaQj4AO6ClQC03wJvNvLcwiHw090C/BD/HkL4gLoSE6
lPUL0POgAXkI+Vz0bKhPHkw+C90CCsEfCrpAnA61fVr7NKkF6pIHkiejyzit
VX5LQY+DGmj+vLGyN8hCR0BxdGN4gB7OggHoZZCMjoWO6FWQgh4FXdHlndYu
Nc9Hr4M0dBz0RFeAME/3uAh9Gf5SewRxGFSGTE/f2RZdDa6ic0IxdDen75Ie
rkbHWO/WwS10X0hEZ8A9p3uQvcgzqqOrwBV0OBRFl3PaW+npHKfvkHfJmqro
O06fnQC90UWc9kp61Ard3umspSdL0N2dzlb2vAZ9En6wvzzyO2yCN+SRxFi4
aLOLIsbBfae1J0F/9CH4wvXcsm8o5dSLMuN49C74wPVcxJFwQ+qDvDAGSjr1
gnhwKjraqRfFw5MQR+Ar94cSh8Ae+EgeTBwMW+AteSBxEJR16j3xfBr6rnja
pz3vg+4sdfjUEyvQJZyeFfHYeHRpp16UM5WEbufUW3JmFqM7OfVWKixHn4af
PCCcOBS2wjvy/MSm0AayPfVMJXQ/p71Lh2z0dnjP+gDiY+jldJZS8230Q+mH
7XEzcT98RgcRn0A6vCLPR2wC6+G1X++Re/fCJ/ICxGZQ0am3pKZG6OPwnesh
xKdwFL6RFyQ2hzPwy69nWM7yOfhNHkZ8Zp7JY8/IJGbJ8MSj8Fy8DP+4VpjY
0jyS2/ZwwDyRy3qwwzwWZe84bzMNtJ5usz0HmScOmweCbY/7rCapTc7sJfNM
qO3pGHGg+M16lmE1Sq3yjbtpPQixmZ4irnQ6a/FMF6ffCPlWyDMe2czDrUdn
zdN5rQfXbCYyGzlTG62n0ls5cydsJjIbOUMHzTPiHTkzO80T4g3x/G6n36AI
6+lVp2c00ma+wXosvZYzdh3+Az+rvac=
           "]]}]}, {}, {}, {}, {}}}, 
     VertexColors -> CompressedData["
1:eJxEmXk8lO8f9S1RaVGSomgvslT2Sh1LKxLKkjUpiRZS0mKtJCkpFVJkSyoK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      "]], {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0., 0.5}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, AxesLabel -> {None, None}, FrameLabel -> {{
        FormBox["\"\[Eta]\"", TraditionalForm], None}, {
        FormBox["\"NS\"", TraditionalForm], None}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> True, AxesLabel -> {None, None}, 
     DisplayFunction :> Identity, Frame -> True, FrameLabel -> {{
        FormBox["\"\[Eta]\"", TraditionalForm], None}, {
        FormBox["\"NS\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic, 
       "GridLinesInFront" -> True}, PlotRange -> NCache[{{0, 20}, {
         Rational[1, 2], 0.99}}, {{0, 20}, {0.5, 0.99}}], PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJxFlwd4FWUWhiluCEkAC22VHqqg7KqgoPiBFFHAAixNVBCwIGKQIiBFOoQA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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               
               LineBox[{{7.500000000000001, -112.5}, {7.500000000000001, 
                112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.500000000000001, -76.12781954887218}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -76.12781954887218}]}, {{
                    7.500000000000001, -33.83458646616541}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -33.83458646616541}]}, {{
                    7.500000000000001, 8.458646616541353}, 
                    Offset[{4., 0}, {7.500000000000001, 
                    8.458646616541353}]}, {{7.500000000000001, 
                    50.751879699248114`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    50.751879699248114`}]}, {{7.500000000000001, 
                    93.04511278195488}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    93.04511278195488}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.500000000000001, -109.96240601503759`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -109.96240601503759`}]}, {{
                    7.500000000000001, -101.50375939849623`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -101.50375939849623`}]}, {{
                    7.500000000000001, -93.04511278195488}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -93.04511278195488}]}, {{
                    7.500000000000001, -84.58646616541353}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -84.58646616541353}]}, {{
                    7.500000000000001, -67.66917293233081}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -67.66917293233081}]}, {{
                    7.500000000000001, -59.21052631578947}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -59.21052631578947}]}, {{
                    7.500000000000001, -50.751879699248114`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -50.751879699248114`}]}, {{
                    7.500000000000001, -42.29323308270676}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -42.29323308270676}]}, {{
                    7.500000000000001, -25.375939849624057`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -25.375939849624057`}]}, {{
                    7.500000000000001, -16.917293233082706`}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -16.917293233082706`}]}, {{
                    7.500000000000001, -8.458646616541353}, 
                    
                    Offset[{2.5, 0.}, {
                    7.500000000000001, -8.458646616541353}]}, {{
                    7.500000000000001, 0.}, 
                    Offset[{2.5, 0.}, {7.500000000000001, 0.}]}, {{
                    7.500000000000001, 16.917293233082706`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    16.917293233082706`}]}, {{7.500000000000001, 
                    25.37593984962408}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    25.37593984962408}]}, {{7.500000000000001, 
                    33.83458646616541}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    33.83458646616541}]}, {{7.500000000000001, 
                    42.29323308270676}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    42.29323308270676}]}, {{7.500000000000001, 
                    59.21052631578947}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    59.21052631578947}]}, {{7.500000000000001, 
                    67.66917293233082}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    67.66917293233082}]}, {{7.500000000000001, 
                    76.12781954887218}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    76.12781954887218}]}, {{7.500000000000001, 
                    84.58646616541353}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    84.58646616541353}]}, {{7.500000000000001, 
                    101.50375939849623`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    101.50375939849623`}]}, {{7.500000000000001, 
                    109.96240601503759`}, 
                    
                    Offset[{2.5, 0.}, {7.500000000000001, 
                    109.96240601503759`}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["2", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -76.12781954887218}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["3", TraditionalForm], 
                    Offset[{7., 0.}, {
                    7.500000000000001, -33.83458646616541}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["4", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    8.458646616541353}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["5", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    50.751879699248114`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["6", TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    93.04511278195488}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"M10DefaultDensityGradient\"", ",", "#1"}], 
                   "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"1.1445616813452877`", ",", "6.455686355695294`"}], 
                 "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"ScalingFunctions", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"Identity", ",", "Identity"}], "}"}]}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.725379725683378*^9, 3.725379748322444*^9}, 
   3.725379778528782*^9, 3.725379863954096*^9, {3.725387274201598*^9, 
   3.725387297863106*^9}, 3.7253876257461767`*^9, {3.72538830851654*^9, 
   3.725388354784811*^9}, {3.7253884998113327`*^9, 3.725388512204545*^9}, {
   3.7276172371303864`*^9, 3.7276172446193027`*^9}, {3.727617277972876*^9, 
   3.727617325369039*^9}},ExpressionUUID->"a0bea1e3-599a-4b69-9fbb-\
db4712d37b16"]
}, Open  ]]
},
WindowSize->{1366, 841},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3056, 89, 222, "Input", "ExpressionUUID" -> \
"36fb040a-69e5-45c0-8b0c-fb9739e47cac"],
Cell[3639, 113, 54371, 990, 379, "Output", "ExpressionUUID" -> \
"367ce6ea-121d-4086-b5e4-fac456003728"]
}, Open  ]],
Cell[58025, 1106, 149, 3, 54, "Input", "ExpressionUUID" -> \
"186ddf1b-80b1-4a70-a5b7-32db7770afd0"],
Cell[58177, 1111, 772, 22, 32, "Input", "ExpressionUUID" -> \
"851bbf67-b025-47b0-b28e-258eaebec13e"],
Cell[CellGroupData[{
Cell[58974, 1137, 906, 20, 32, "Input", "ExpressionUUID" -> \
"ac3a1c05-c3ec-4b66-a51c-ebce238b5e81"],
Cell[59883, 1159, 61270, 1085, 416, "Output", "ExpressionUUID" -> \
"a0bea1e3-599a-4b69-9fbb-db4712d37b16"]
}, Open  ]]
}
]
*)


